Continuum modelling and simulation of granular flows through their many phases

We propose and numerically implement a constitutive framework for granular media that allows the material to traverse through its many common phases during the flow process. When dense, the material is treated as a pressure sensitive elasto-viscoplastic solid obeying a yield criterion and a plastic flow rule given by the $\mu(I)$ inertial rheology of granular materials. When the free volume exceeds a critical level, the material is deemed to separate and is treated as disconnected, stress-free media. A Material Point Method (MPM) procedure is written for the simulation of this model and many demonstrations are provided in different geometries. By using the MPM framework, extremely large strains and nonlinear deformations, which are common in granular flows, are representable. The method is verified numerically and its physical predictions are validated against known results.

==> figs/make_eos_plots.py <==
#!/usr/bin/env python
import matplotlib as mpl
from matplotlib import pyplot
import numpy as np

# load defaults for figures
mpl.rc_file(r'./mpl.rc')

pyplot.figure(figsize=(3,3))
# vf_phi = lambda x, p, C: C + (1.0 / (x+1e-10)) ** p
vf_phi = lambda x, p, C: 0.5*((C + 1.0/x) + np.sqrt((C+1.0/x)**2 + 152.0 / (15*x)))
rho_s = 2450
C = rho_s / 1500.0
p = 0
X = np.linspace(0,100,1000)
pyplot.plot(X, map(lambda x: vf_phi(x, p, C), X))
pyplot.vlines(1e-3, C, 10, colors='r', linestyles='dashed', linewidth=2)
pyplot.hlines(C, 0, 100, colors='r', linestyles='dashed', linewidth=2)
pyplot.xlim([min(X), max(X)])
pyplot.ylim([0, 5])
pyplot.xlabel(r'$p/(\dot{\gamma}^p)^2\ [\mathrm{Pa}\ \mathrm{s}^2]$')
pyplot.ylabel(r'$\frac{\rho_s v^f}{m}\ [-]$')
pyplot.title(r'Volume contribution from flow')
pyplot.tight_layout(pad=0.5)

pyplot.plot(0, C, 'o')
locs, labels = pyplot.yticks()
labels = map(lambda x: x.get_text(), labels)
pyplot.yticks(list(locs)+[C], list(labels)+[r'$\frac{\rho_s}{\rho_c}$'])
pyplot.savefig('eos_vf.pdf')

pyplot.figure(figsize=(3,3))
pyplot.vlines(1e-3, 0, 5, colors='b', linewidth=2)
pyplot.plot(X, map(lambda x: -x/500, X), 'b')
pyplot.xlim([min(X), max(X)])
pyplot.ylim([-1, 5])
pyplot.xlabel(r'$p\ [\mathrm{Pa}]$')
pyplot.ylabel(r'$\frac{\rho_s v^e}{m}\ [-]$')
pyplot.title(r'Volume contribution from elasticity')
pyplot.tight_layout(pad=0.5)
pyplot.savefig('eos_ve.pdf')



==> figs/plot_runout_scaling.py <==
#!/usr/bin/env python
import matplotlib as mpl
from matplotlib import pyplot
import numpy as np
import csv
import scipy.stats as ss
from mpltools import annotation

# load defaults for figures
mpl.rc_file(r'./mpl.rc')

with open('runouts.txt') as f:
    reader = csv.reader(f, delimiter=' ')
    rows = np.array([map(float, x) for x in reader])
    # use the common definition for aspect ratio (full height over half width)
    aspect_ratio = 2*rows[:,0]
    final_half_width = rows[:,1]
    final_height = rows[:,2]
    initial_height = rows[:,3]
    initial_half_width = initial_height / aspect_ratio

    x = aspect_ratio
    y = (final_half_width / initial_half_width) - 1
    lower_b = 7
    upper_b = -8
    x_lower = x[:lower_b]
    y_lower = y[:lower_b]
    x_upper= x[upper_b:]
    y_upper = y[upper_b:]
    x_mid = x[lower_b:upper_b]
    y_mid = y[lower_b:upper_b]

    t = ss.linregress(map(np.log, x_lower), map(np.log, y_lower))
    power_lower = t[0]
    coeff_lower = t[1]
    lambda_lower = np.exp(coeff_lower)
    coeff_lower_slope_one = np.dot(x_lower, y_lower) / np.dot(x_lower, x_lower)
    print power_lower, coeff_lower, lambda_lower, coeff_lower_slope_one

    t = ss.linregress(map(np.log, x_upper), map(np.log, y_upper))
    power_upper = t[0]
    coeff_upper = t[1]
    lambda_upper = np.exp(coeff_upper)
    print power_upper, coeff_upper, lambda_upper

    a0 = np.exp(np.log(coeff_upper/coeff_lower) / (power_lower - power_upper))
    print a0

    '''
    coeff_lower = np.log(2.5)
    power_lower = 1

    coeff_upper = np.log(3.25)
    power_upper = 0.71
    '''

    fitx_lower = np.linspace(0.5, 4, 2)
    fity_lower = np.exp(coeff_lower) * (fitx_lower ** power_lower)

    fitx_upper = np.linspace(2, 12, 2)
    fity_upper = np.exp(coeff_upper) * (fitx_upper ** power_upper)

    pyplot.figure(figsize=(3,2.5))
    pyplot.loglog(x_lower, y_lower, '.b', x_upper, y_upper, '+r')
    pyplot.loglog( x_mid, y_mid, 'sk', markersize=3)
    pyplot.plot(fitx_lower, fity_lower, '-b')
    pyplot.plot(fitx_upper, fity_upper, '-r')
    pyplot.xlabel(r'$\frac{H_0}{L_0}\ [-]$')
    pyplot.ylabel(r'$\frac{L_f - L_0}{L_0}\ [-]$')
    pyplot.title(r'Run-out versus Aspect Ratio')
    pyplot.axis('equal')
    pyplot.ylim([1, 20])

    power_lower = round(100*power_lower)/100
    power_upper = round(100*power_upper)/100

    annotation.slope_marker((1.1, 2), (power_lower, 1), size_frac=0.05, poly_kwargs={'facecolor': 'none', 'edgecolor': 'blue'}, text_kwargs={'size':8})

    annotation.slope_marker((6, 9), (power_upper, 1), size_frac=0.05, poly_kwargs={'facecolor': 'none', 'edgecolor': 'red'}, text_kwargs={'size':8})

    pyplot.tight_layout(pad=0.2)
    pyplot.savefig('runout_vs_aspect.pdf')


